A New Upper Bound for 7-Universal Tournaments

A tournament is $k$-universal if it contains every tournament on $k$ vertices as a subtournament. We give a 7-universal tournament on 14 vertices, improving the upper bound of 15 due to Zhang and Szeider. Together with their lower bound, it follows that the smallest 7-universal tournament has 13 or 14 vertices.

==> anc/verify.py <==
"""Verify that the tournament T14 is 7-universal.

Row i of ADJ is row i+1 of the adjacency matrix A in the paper: A[i][j] = 1
iff i -> j. A tournament on {0, ..., 6} is encoded by 21 bits, where bit
j(j-1)/2 + i (for i < j) is 1 iff i -> j. The script enumerates every
injective map {0, ..., 6} -> V(T14) and checks that the induced labelled
tournaments include all 2**21 codes. Runs in about 20 seconds.
"""

ADJ = """
01110001001000
00100111110101
00010001101110
01000011100111
11110011101101
10111010011010
10100001000100
00000100001101
10000111001001
10111011100101
01010010010011
10000100101010
11001011110000
10100110000110
""".split()

n = len(ADJ)
if any(ADJ[i][i] != "0" or {ADJ[i][j], ADJ[j][i]} != {"0", "1"}
       for i in range(n) for j in range(n) if i != j):
    raise SystemExit("not a tournament")
out = [sum(1 << j for j in range(n) if ADJ[i][j] == "1") for i in range(n)]
seen = bytearray(1 << 21)


def extend(d, used, code, col):
    # col[w] holds the bits [v_i -> w] << i for the chosen prefix v_0..v_{d-1}
    base = d * (d - 1) // 2
    for v in range(n):
        if used >> v & 1:
            continue
        if d == 6:
            seen[code | col[v] << base] = 1
        else:
            extend(d + 1, used | 1 << v, code | col[v] << base,
                   [col[w] | (out[v] >> w & 1) << d for w in range(n)])


extend(0, 0, 0, [0] * n)
covered = sum(seen)
print(f"{covered} of {1 << 21} labelled 7-vertex tournaments occur in T14")
if covered != 1 << 21:
    raise SystemExit("T14 is not 7-universal")
print("T14 is 7-universal.")

